A new advance on dimensional-aware scalar, vector and matrix operations in C++

We review the dimensional check problem of the high-level programming languages, discuss the existing solutions, and come up with a new solution suited for scientific and engineering computations. Then, we introduce Univec, our C++ library designed to make scalar, vector, and matrix operations using units of measurement. Moreover, Univec supports dimensional-aware operations for complex numbers, quaternions, octonions, and sedenions. We provide tables of the relevant functions and operators implemented. Our library was compared with several existing solutions, and the results are shown in the performance section. Finally, we present our future plans for improving the current implementation.

==> images/copy_plots.sh <==
cp ../../univec-performance-test/plot_results/linux/*.png .
cp ../../univec-performance-test/plot_results/macOS/*.png .

cp ../../univec-scaling-test/plot_results/linux/vector_scaling_linux.png .
cp ../../univec-scaling-test/plot_results/macOS/vector_scaling_macOS.png .

cp ../../univec-scaling-test/plot_results/linux/matrix_scaling_linux.png .
cp ../../univec-scaling-test/plot_results/macOS/matrix_scaling_macOS.png .


==> listings/collect_listings.py <==
#!/usr/bin/env python3
'''
Script to collect the examples from another directory

Example (in your terminal):
    $ python3 argparse-template.py 'hello' 123 --enable
Copyright (c) 2023, Michele Rendaii
'''
import sys
import argparse
import re
from pathlib import Path


# Try running with these args
#
# 'Hello' 123 --enable
if __name__ == '__main__':
    
    if sys.version_info<(3,0,0):
        sys.stderr.write('You need python 3.0 or later to run this script\n')
        sys.exit(1)
        
    p = argparse.ArgumentParser()

    p.add_argument('source', type=Path, nargs='+', help='source directory to scan')
    p.add_argument('destination', type=Path, default=Path(), help='where to save the snippets')
    p.add_argument('--filter',  default='hpp,cpp', help='file type filter')
    p.add_argument('--tab',  default=4, help='tab size')
    
    args = p.parse_args()
    
    
    source_dirs = args.source
    destination_dir = args.destination
    
    filters = [ '.' + f.strip() for f in args.filter.split(',')]
    tab_size = args.tab
    
    for source_dir in source_dirs:
        if not source_dir.is_dir():
            sys.stderr.write(f'Unable to access source directory: {source_dir}\n')
            sys.exit(1)
    
    if not destination_dir.is_dir():
        sys.stderr.write(f'Unable to access destination directory: {destination_dir}\n')
        sys.exit(1)
    
    
    pattern = re.compile(r'^\s*//\s*SNIP_START\s+([\w\.]+)\s*$(.*)^\s*//\s*SNIP_END\s*\1\s*$', re.DOTALL | re.MULTILINE)
    pattern_blank = re.compile(r'^\s*$')
    pattern_ident = re.compile(r'^(\s+)')

    for source_dir in source_dirs:
        for p in source_dir.rglob('*'):
            if p.is_file() and p.suffix in filters:
                with open(p, 'r') as f:
                    data = f.read()
                    tokens = pattern.findall(data)
                    for token in tokens:
                        snip_name = token[0]
                        snip_data = token[1]
                        
                        snip_data = snip_data.replace('\t', ' ' * tab_size)
                        
                        snip_data = pattern_blank.sub('',snip_data)
                        
                        identation = None
                        
                        for row in snip_data.split('\n'):
                            m2 = pattern_ident.match(row)
                            if m2:
                                i = len(m2.group(1))
                                if i > 0 and (identation is None or i < identation):
                                    identation = i
                        
                        print(f'Parsing snip {snip_name}: {p} (trimming identation by {identation})')
                        
                        if identation is not None and identation > 0:
                            
                            rows = []
                            
                            for row in snip_data.split('\n'):
                                if row.startswith(' ' * identation):
                                    row = row[identation:]
                                rows.append(row)
                            
                            snip_data = '\n'.join(rows)
                            
                        
                        with open(destination_dir / Path(snip_name), 'w') as f2:
                            f2.write(snip_data)

